Cybersecurity as a Service

With the increasing sophistication and sheer number of cyberattacks, more and more companies come to the conclusion that they have to strengthen their cybersecurity posture. At the same time, well-educated Information technology (IT) security personnel are scarce. Cybersecurity as a service (CSaaS) is one possible solution to tackle this problem by outsourcing security functions to managed security service providers (MSSP). This chapter gives an overview of common CSaaS functions and their providers. Moreover, it provides guidance especially for small- and medium-sized businesses, for asking the appropriate questions when it comes to the selection of a specific MSSP.

==> figures/pie.py <==
import matplotlib
import matplotlib.pyplot as plt
# import seaborn as sns

matplotlib.rc('font', size=14)
fig = plt.figure(figsize=(12,12))
ax = fig.add_subplot(111)

labels = ["Accenture", "Capgemini", "Orange Cyberdefense", "Atos", "IBM", "Infosys", "KPMG", "Computacenter", "Deutsche Telekom", "Telefónica Tech", "Other"]
sizes = [15.7, 12.9, 12.3, 9.8, 7.0, 5.9, 5.7, 5.2, 3.6, 3.0, 18.9]
# colors = ['red', 'yellow', 'orange', 'purple']

# colors = sns.color_palette('pastel')[:len(labels)]

ax.pie(sizes, labels=labels, autopct='%1.1f%%', explode = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.1], shadow = True)


fig.savefig("/tmp/fig.pdf")


